Towards Motivic Coactions at Genus One from Zeta Generators

The motivic coaction of multiple zeta values and multiple polylogarithms encodes both structural insights on and computational methods for scattering amplitudes in a variety of quantum field theories and in string theory. In this work, we propose coaction formulae for iterated integrals over holomorphic Eisenstein series that arise from configuration-space integrals at genus one. Our proposal is motivated by formal similarities between the motivic coaction and the single-valued map of multiple polylogarithms at genus zero that are exposed in their recent reformulations via zeta generators. The genus-one coaction of this work is then proposed by analogies with the construction of single-valued iterated Eisenstein integrals via zeta generators at genus one. We show that our proposal exhibits the expected properties of a coaction and deduce $f$-alphabet decompositions of the multiple modular values obtained from regularized limits.

==> anc/Xseries_data_16.txt <==
(* Ancillary file to the arXiv submission 2508.abcde ``Towards Motivic Coactions at Genus One from Zeta Generators'' by Axel Kleinschmidt, Franziska Porkert and Oliver Schlotterer: expansion of the series \mathbb{X}_S capturing the contributions of even Riemann zeta values to the S-cocycle, see eqs. (4.2) and (4.20). *)

(* The notation ep[{j1, k1}, {j2, k2}] refers to \epsilon_k1^{(j1)}\epsilon_k2^{(j2)}, and similarly for ep[{j1, k1}] and ep[{j1, k1}, {j2, k2}, {j3, k3}]. The expansion below captures all contributions to \mathbb{X}_S of modular depth < 4 and degree < 18, i.e. up to and including \epsilon_k1^{(j1)}\epsilon_k2^{(j2)}\epsilon_k3^{(j3)} with k1+k2+k3 = 16 but excluding \epsilon_4^{(j1)}\epsilon_4^{(j2)}\epsilon_4^{(j3)}\epsilon_4^{(j4)}. *)

1 + (Pi^2*ep[{1, 4}])/72 - (Pi^2*ep[{1, 6}])/8640 + 
 (Pi^2*ep[{1, 8}])/544320 - (Pi^2*ep[{1, 10}])/29030400 + 
 (Pi^2*ep[{1, 12}])/1437004800 - (691*Pi^2*ep[{1, 14}])/47076277248000 + 
 (Pi^2*ep[{1, 16}])/3138418483200 + (Pi^4*ep[{3, 6}])/12960 - 
 (Pi^4*ep[{3, 8}])/3888000 + (Pi^4*ep[{3, 10}])/457228800 - 
 (Pi^4*ep[{3, 12}])/39191040000 + (Pi^4*ep[{3, 14}])/2845269504000 - 
 (691*Pi^4*ep[{3, 16}])/128518236887040000 + (Pi^6*ep[{5, 8}])/4082400 - 
 (Pi^6*ep[{5, 10}])/2286144000 + (Pi^6*ep[{5, 12}])/432081216000 - 
 (Pi^6*ep[{5, 14}])/54318781440000 + (Pi^6*ep[{5, 16}])/5437310022144000 + 
 (Pi^8*ep[{7, 10}])/2286144000 - (Pi^8*ep[{7, 12}])/2057529600000 + 
 (Pi^8*ep[{7, 14}])/570347205120000 - (Pi^8*ep[{7, 16}])/98860182220800000 + 
 (Pi^10*ep[{9, 12}])/2036954304000 - (Pi^10*ep[{9, 14}])/2688779681280000 + 
 (Pi^10*ep[{9, 16}])/1027651594185216000 + (691*Pi^12*ep[{11, 14}])/
  1835092132473600000 - (691*Pi^12*ep[{11, 16}])/3339867681101952000000 + 
 (Pi^14*ep[{13, 16}])/4771239544431360000 - (2377*Pi^2*ep[{0, 4}, {0, 6}])/
  10755763200 + (1192259641*Pi^2*ep[{0, 4}, {0, 8}])/175118624826163200 - 
 (32683519272816894175283003*Pi^2*ep[{0, 4}, {0, 10}])/
  139591481148618939144554987225088000 + 
 (743981642050769306353945504315954172363183706889309309*Pi^2*
   ep[{0, 4}, {0, 12}])/
  135800185283744619733333179141651500615732729499444209359257600000 + 
 (209*Pi^4*ep[{0, 4}, {2, 4}])/1296000 - (1187*Pi^4*ep[{0, 4}, {2, 6}])/
  1371686400 + (45509*Pi^4*ep[{0, 4}, {2, 8}])/6453457920000 - 
 (3466652051371*Pi^4*ep[{0, 4}, {2, 10}])/26698585540996841472000 + 
 (24862613494730345125372777139*Pi^4*ep[{0, 4}, {2, 12}])/
  13029127447223754347036186099589120000000 + (437*Pi^6*ep[{0, 4}, {4, 6}])/
  1371686400 - (23*Pi^6*ep[{0, 4}, {4, 8}])/11757312000 + 
 (8143*Pi^6*ep[{0, 4}, {4, 12}])/148290273331200000 + 
 (119621*Pi^8*ep[{0, 4}, {6, 8}])/145202803200000 - 
 (Pi^8*ep[{0, 4}, {6, 10}])/217275125760 + (290891*Pi^8*ep[{0, 4}, {6, 12}])/
  11121770499840000000 + (303504078629*Pi^10*ep[{0, 4}, {8, 10}])/
  300359087336214466560000 - (92927*Pi^10*ep[{0, 4}, {8, 12}])/
  46711436099328000000 + (800426441247205713916539407*Pi^12*
   ep[{0, 4}, {10, 12}])/684029190979247103219399770228428800000000 + 
 (2377*Pi^2*ep[{0, 6}, {0, 4}])/10755763200 + 
 (56173952351193050915922827*Pi^2*ep[{0, 6}, {0, 8}])/
  628161665168785226150497442512896000 + 
 (543822386596702666168127573465927417662313548174571*Pi^2*
   ep[{0, 6}, {0, 10}])/
  497149040537793405574822813813367728651044674468100188405760000 - 
 (437*Pi^4*ep[{0, 6}, {2, 4}])/457228800 + (23*Pi^4*ep[{0, 6}, {2, 6}])/
  1567641600 - (8143*Pi^4*ep[{0, 6}, {2, 10}])/6590678814720000 - 
 (659*Pi^6*ep[{0, 6}, {4, 6}])/34566497280 + 
 (3026207*Pi^6*ep[{0, 6}, {4, 8}])/26833478031360000 - 
 (829*Pi^6*ep[{0, 6}, {4, 10}])/669207387340800 - 
 (128551*Pi^8*ep[{0, 6}, {6, 8}])/40250217047040000 - 
 (13*Pi^10*ep[{0, 6}, {8, 10}])/702667756707840 - 
 (1192259641*Pi^2*ep[{0, 8}, {0, 4}])/175118624826163200 - 
 (56173952351193050915922827*Pi^2*ep[{0, 8}, {0, 6}])/
  628161665168785226150497442512896000 + (119621*Pi^4*ep[{0, 8}, {2, 4}])/
  6453457920000 - (Pi^4*ep[{0, 8}, {2, 6}])/2069286912 + 
 (290891*Pi^4*ep[{0, 8}, {2, 8}])/35307207936000000 + 
 (128551*Pi^6*ep[{0, 8}, {4, 6}])/5366695606272000 + 
 (3137*Pi^8*ep[{0, 8}, {6, 8}])/2327947776000000 + 
 (32683519272816894175283003*Pi^2*ep[{0, 10}, {0, 4}])/
  139591481148618939144554987225088000 - 
 (543822386596702666168127573465927417662313548174571*Pi^2*
   ep[{0, 10}, {0, 6}])/
  497149040537793405574822813813367728651044674468100188405760000 - 
 (303504078629*Pi^4*ep[{0, 10}, {2, 4}])/953520912178458624000 + 
 (92927*Pi^4*ep[{0, 10}, {2, 6}])/19772036444160000 - 
 (13*Pi^6*ep[{0, 10}, {4, 6}])/6692073873408 - 
 (743981642050769306353945504315954172363183706889309309*Pi^2*
   ep[{0, 12}, {0, 4}])/
  135800185283744619733333179141651500615732729499444209359257600000 + 
 (800426441247205713916539407*Pi^4*ep[{0, 12}, {2, 4}])/
  96512055164620402570638415552512000000 + (Pi^4*ep[{1, 4}, {1, 4}])/10368 - 
 (107*Pi^4*ep[{1, 4}, {1, 6}])/228614400 + (184829*Pi^4*ep[{1, 4}, {1, 8}])/
  19360373760000 - (174710337097*Pi^4*ep[{1, 4}, {1, 10}])/
  762816729742766899200 + (809484370574448213115558447*Pi^4*
   ep[{1, 4}, {1, 12}])/482560275823102012853192077762560000000 + 
 (521*Pi^6*ep[{1, 4}, {3, 6}])/685843200 - (Pi^6*ep[{1, 4}, {3, 8}])/
  559872000 - (13*Pi^6*ep[{1, 4}, {3, 10}])/3621252096000 - 
 (155627*Pi^6*ep[{1, 4}, {3, 12}])/296580546662400000 + 
 (103057*Pi^8*ep[{1, 4}, {5, 8}])/48400934400000 - 
 (41*Pi^8*ep[{1, 4}, {5, 10}])/6035420160000 + 
 (Pi^8*ep[{1, 4}, {5, 12}])/62219695104000 + 
 (190240776287*Pi^10*ep[{1, 4}, {7, 10}])/60071817467242893312000 + 
 (25261*Pi^10*ep[{1, 4}, {7, 12}])/7785239349888000000 + 
 (11563621347106519535231124659*Pi^12*ep[{1, 4}, {9, 12}])/
  2052087572937741309658199310685286400000000 - 
 (521*Pi^4*ep[{1, 6}, {1, 4}])/457228800 + (Pi^4*ep[{1, 6}, {1, 6}])/
  149299200 + (13*Pi^4*ep[{1, 6}, {1, 8}])/517321728000 + 
 (155627*Pi^4*ep[{1, 6}, {1, 10}])/26362715258880000 + 
 (347*Pi^6*ep[{1, 6}, {3, 6}])/34566497280 - (86467*Pi^6*ep[{1, 6}, {3, 8}])/
  3354184753920000 - (97*Pi^6*ep[{1, 6}, {3, 10}])/669207387340800 + 
 (80911*Pi^8*ep[{1, 6}, {5, 8}])/6708369507840000 - 
 (Pi^8*ep[{1, 6}, {5, 10}])/1810626048000 - (3161*Pi^10*ep[{1, 6}, {7, 10}])/
  35133387835392000 + (103057*Pi^4*ep[{1, 8}, {1, 4}])/6453457920000 - 
 (41*Pi^4*ep[{1, 8}, {1, 6}])/172440576000 + (Pi^4*ep[{1, 8}, {1, 8}])/
  592568524800 - (80911*Pi^6*ep[{1, 8}, {3, 6}])/1341673901568000 + 
 (Pi^6*ep[{1, 8}, {3, 8}])/193995648000 + (503*Pi^8*ep[{1, 8}, {5, 8}])/
  2327947776000000 - (190240776287*Pi^4*ep[{1, 10}, {1, 4}])/
  762816729742766899200 - (25261*Pi^4*ep[{1, 10}, {1, 6}])/
  13181357629440000 - (3161*Pi^6*ep[{1, 10}, {3, 6}])/669207387340800 + 
 (11563621347106519535231124659*Pi^4*ep[{1, 12}, {1, 4}])/
  1447680827469306038559576233287680000000 - (209*Pi^4*ep[{2, 4}, {0, 4}])/
  1296000 + (437*Pi^4*ep[{2, 4}, {0, 6}])/457228800 - 
 (119621*Pi^4*ep[{2, 4}, {0, 8}])/6453457920000 + 
 (303504078629*Pi^4*ep[{2, 4}, {0, 10}])/953520912178458624000 - 
 (800426441247205713916539407*Pi^4*ep[{2, 4}, {0, 12}])/
  96512055164620402570638415552512000000 - (1187*Pi^6*ep[{2, 4}, {2, 6}])/
  685843200 + (23*Pi^6*ep[{2, 4}, {2, 8}])/1959552000 - 
 (Pi^6*ep[{2, 4}, {2, 10}])/4828336128 + (92927*Pi^6*ep[{2, 4}, {2, 12}])/
  74145136665600000 - (2377*Pi^8*ep[{2, 4}, {4, 6}])/8066822400 - 
 (45509*Pi^8*ep[{2, 4}, {4, 8}])/9680186880000 - 
 (290891*Pi^8*ep[{2, 4}, {4, 12}])/741451366656000000 - 
 (1192259641*Pi^10*ep[{2, 4}, {6, 8}])/985042264647168000 - 
 (3466652051371*Pi^10*ep[{2, 4}, {6, 10}])/300359087336214466560000 - 
 (8143*Pi^10*ep[{2, 4}, {6, 12}])/556088524992000000 - 
 (32683519272816894175283003*Pi^12*ep[{2, 4}, {8, 10}])/
  10992829140453741457633705243975680000 - 
 (24862613494730345125372777139*Pi^12*ep[{2, 4}, {8, 12}])/
  2052087572937741309658199310685286400000000 - 
 (743981642050769306353945504315954172363183706889309309*Pi^14*
   ep[{2, 4}, {10, 12}])/
  240620953299634998089999726791613752653501430081827708458434560000000 + 
 (1187*Pi^4*ep[{2, 6}, {0, 4}])/1371686400 - (23*Pi^4*ep[{2, 6}, {0, 6}])/
  1567641600 + (Pi^4*ep[{2, 6}, {0, 8}])/2069286912 - 
 (92927*Pi^4*ep[{2, 6}, {0, 10}])/19772036444160000 + 
 (1187*Pi^6*ep[{2, 6}, {2, 4}])/685843200 + (588727*Pi^6*ep[{2, 6}, {2, 8}])/
  2683347803136000 + (1093*Pi^6*ep[{2, 6}, {2, 10}])/669207387340800 + 
 (23*Pi^8*ep[{2, 6}, {4, 6}])/2351462400 + (588727*Pi^8*ep[{2, 6}, {4, 8}])/
  8050043409408000 + (Pi^10*ep[{2, 6}, {6, 8}])/23279477760 - 
 (1093*Pi^10*ep[{2, 6}, {6, 10}])/15057166215168000 + 
 (92927*Pi^12*ep[{2, 6}, {8, 10}])/3114095739955200000 - 
 (45509*Pi^4*ep[{2, 8}, {0, 4}])/6453457920000 - 
 (290891*Pi^4*ep[{2, 8}, {0, 8}])/35307207936000000 - 
 (23*Pi^6*ep[{2, 8}, {2, 4}])/1959552000 - (588727*Pi^6*ep[{2, 8}, {2, 6}])/
  2683347803136000 - (3026207*Pi^8*ep[{2, 8}, {4, 6}])/13416739015680000 + 
 (707*Pi^8*ep[{2, 8}, {4, 8}])/332563968000000 + 
 (3466652051371*Pi^4*ep[{2, 10}, {0, 4}])/26698585540996841472000 + 
 (8143*Pi^4*ep[{2, 10}, {0, 6}])/6590678814720000 + 
 (Pi^6*ep[{2, 10}, {2, 4}])/4828336128 - (1093*Pi^6*ep[{2, 10}, {2, 6}])/
  669207387340800 - (24862613494730345125372777139*Pi^4*ep[{2, 12}, {0, 4}])/
  13029127447223754347036186099589120000000 - 
 (92927*Pi^6*ep[{2, 12}, {2, 4}])/74145136665600000 + 
 (107*Pi^6*ep[{3, 6}, {1, 4}])/342921600 - (6557*Pi^6*ep[{3, 6}, {1, 6}])/
  345664972800 + (90367*Pi^6*ep[{3, 6}, {1, 8}])/447224633856000 + 
 (13823*Pi^6*ep[{3, 6}, {1, 10}])/6692073873408000 + 
 (Pi^8*ep[{3, 6}, {3, 6}])/335923200 - (745267*Pi^8*ep[{3, 6}, {3, 8}])/
  20125108523520000 + (131*Pi^8*ep[{3, 6}, {3, 10}])/65182537728000 + 
 (41*Pi^10*ep[{3, 6}, {5, 8}])/1939956480000 - 
 (181*Pi^10*ep[{3, 6}, {5, 10}])/12547638512640000 - 
 (25261*Pi^12*ep[{3, 6}, {7, 10}])/1557047869977600000 - 
 (Pi^6*ep[{3, 8}, {1, 4}])/559872000 + (745267*Pi^6*ep[{3, 8}, {1, 6}])/
  13416739015680000 - (131*Pi^6*ep[{3, 8}, {1, 8}])/23279477760000 + 
 (86467*Pi^8*ep[{3, 8}, {3, 6}])/5031277130880000 + 
 (Pi^8*ep[{3, 8}, {3, 8}])/30233088000000 + (Pi^10*ep[{3, 8}, {5, 8}])/
  1454967360000 + (41*Pi^6*ep[{3, 10}, {1, 4}])/1207084032000 - 
 (181*Pi^6*ep[{3, 10}, {1, 6}])/1673018468352000 - 
 (Pi^8*ep[{3, 10}, {3, 6}])/543187814400 + (25261*Pi^6*ep[{3, 12}, {1, 4}])/
  148290273331200000 - (437*Pi^6*ep[{4, 6}, {0, 4}])/1371686400 + 
 (659*Pi^6*ep[{4, 6}, {0, 6}])/34566497280 - (128551*Pi^6*ep[{4, 6}, {0, 8}])/
  5366695606272000 + (13*Pi^6*ep[{4, 6}, {0, 10}])/6692073873408 + 
 (2377*Pi^8*ep[{4, 6}, {2, 4}])/8066822400 - (23*Pi^8*ep[{4, 6}, {2, 6}])/
  2351462400 + (3026207*Pi^8*ep[{4, 6}, {2, 8}])/13416739015680000 + 
 (829*Pi^10*ep[{4, 6}, {4, 10}])/1003811081011200 + 
 (56173952351193050915922827*Pi^12*ep[{4, 6}, {6, 8}])/
  10600228099723250691289644342405120000 + (8143*Pi^12*ep[{4, 6}, {6, 10}])/
  222435409996800000 - (543822386596702666168127573465927417662313548174571*
   Pi^14*ep[{4, 6}, {8, 10}])/
  117451460827053692067051889763408125893809304343088669510860800000 + 
 (23*Pi^6*ep[{4, 8}, {0, 4}])/11757312000 - (3026207*Pi^6*ep[{4, 8}, {0, 6}])/
  26833478031360000 + (45509*Pi^8*ep[{4, 8}, {2, 4}])/9680186880000 - 
 (588727*Pi^8*ep[{4, 8}, {2, 6}])/8050043409408000 - 
 (707*Pi^8*ep[{4, 8}, {2, 8}])/332563968000000 + 
 (290891*Pi^12*ep[{4, 8}, {6, 8}])/1191618267840000000 + 
 (829*Pi^6*ep[{4, 10}, {0, 6}])/669207387340800 - 
 (829*Pi^10*ep[{4, 10}, {4, 6}])/1003811081011200 - 
 (8143*Pi^6*ep[{4, 12}, {0, 4}])/148290273331200000 + 
 (290891*Pi^8*ep[{4, 12}, {2, 4}])/741451366656000000 + 
 (184829*Pi^8*ep[{5, 8}, {1, 4}])/145202803200000 - 
 (90367*Pi^8*ep[{5, 8}, {1, 6}])/2236123169280000 + 
 (11437*Pi^8*ep[{5, 8}, {1, 8}])/48886903296000000 - 
 (13*Pi^10*ep[{5, 8}, {3, 6}])/5819869440000 - 
 (131*Pi^10*ep[{5, 8}, {3, 8}])/174596083200000 + 
 (Pi^12*ep[{5, 8}, {5, 8}])/33331979520000 + (13*Pi^8*ep[{5, 10}, {1, 4}])/
  18106260480000 + (131*Pi^8*ep[{5, 10}, {1, 6}])/217275125760000 - 
 (97*Pi^10*ep[{5, 10}, {3, 6}])/5019055405056000 + 
 (Pi^8*ep[{5, 12}, {1, 4}])/62219695104000 - (119621*Pi^8*ep[{6, 8}, {0, 4}])/
  145202803200000 + (128551*Pi^8*ep[{6, 8}, {0, 6}])/40250217047040000 - 
 (3137*Pi^8*ep[{6, 8}, {0, 8}])/2327947776000000 + 
 (1192259641*Pi^10*ep[{6, 8}, {2, 4}])/985042264647168000 - 
 (Pi^10*ep[{6, 8}, {2, 6}])/23279477760 - 
 (56173952351193050915922827*Pi^12*ep[{6, 8}, {4, 6}])/
  10600228099723250691289644342405120000 - (290891*Pi^12*ep[{6, 8}, {4, 8}])/
  1191618267840000000 + (Pi^8*ep[{6, 10}, {0, 4}])/217275125760 + 
 (3466652051371*Pi^10*ep[{6, 10}, {2, 4}])/300359087336214466560000 + 
 (1093*Pi^10*ep[{6, 10}, {2, 6}])/15057166215168000 - 
 (8143*Pi^12*ep[{6, 10}, {4, 6}])/222435409996800000 - 
 (290891*Pi^8*ep[{6, 12}, {0, 4}])/11121770499840000000 + 
 (8143*Pi^10*ep[{6, 12}, {2, 4}])/556088524992000000 + 
 (174710337097*Pi^10*ep[{7, 10}, {1, 4}])/60071817467242893312000 + 
 (13823*Pi^10*ep[{7, 10}, {1, 6}])/351333878353920000 + 
 (155627*Pi^12*ep[{7, 10}, {3, 6}])/3114095739955200000 - 
 (155627*Pi^10*ep[{7, 12}, {1, 4}])/15570478699776000000 - 
 (303504078629*Pi^10*ep[{8, 10}, {0, 4}])/300359087336214466560000 + 
 (13*Pi^10*ep[{8, 10}, {0, 6}])/702667756707840 + 
 (32683519272816894175283003*Pi^12*ep[{8, 10}, {2, 4}])/
  10992829140453741457633705243975680000 - (92927*Pi^12*ep[{8, 10}, {2, 6}])/
  3114095739955200000 + (543822386596702666168127573465927417662313548174571*
   Pi^14*ep[{8, 10}, {4, 6}])/
  117451460827053692067051889763408125893809304343088669510860800000 + 
 (92927*Pi^10*ep[{8, 12}, {0, 4}])/46711436099328000000 + 
 (24862613494730345125372777139*Pi^12*ep[{8, 12}, {2, 4}])/
  2052087572937741309658199310685286400000000 + 
 (809484370574448213115558447*Pi^12*ep[{9, 12}, {1, 4}])/
  684029190979247103219399770228428800000000 - 
 (800426441247205713916539407*Pi^12*ep[{10, 12}, {0, 4}])/
  684029190979247103219399770228428800000000 + 
 (743981642050769306353945504315954172363183706889309309*Pi^14*
   ep[{10, 12}, {2, 4}])/
  240620953299634998089999726791613752653501430081827708458434560000000 - 
 (8431*Pi^4*ep[{0, 4}, {0, 4}, {1, 4}])/51627663360 + 
 (5240103496757*Pi^4*ep[{0, 4}, {0, 4}, {1, 6}])/4854288280181243904000 + 
 (52980948705425128950834913*Pi^4*ep[{0, 4}, {0, 4}, {1, 8}])/
  23862870782461088547685322526720000000 - 
 (7711*Pi^6*ep[{0, 4}, {0, 4}, {3, 6}])/3011613696000 + 
 (28046089267201*Pi^6*ep[{0, 4}, {0, 4}, {3, 8}])/1456286484054373171200000 - 
 (3532733*Pi^8*ep[{0, 4}, {0, 4}, {5, 8}])/609851773440000000 - 
 (4176238453531*Pi^4*ep[{0, 4}, {0, 6}, {1, 4}])/2427144140090621952000 + 
 (2439806093693530275630292979*Pi^4*ep[{0, 4}, {0, 6}, {1, 6}])/
  80179245829069257520222683689779200000 + 
 (3036138490807*Pi^6*ep[{0, 4}, {0, 6}, {3, 6}])/131065783564893585408000 + 
 (527978843729701780164816433*Pi^4*ep[{0, 4}, {0, 8}, {1, 4}])/
  7954290260820362849228440842240000000 + 
 (8431*Pi^4*ep[{0, 4}, {1, 4}, {0, 4}])/25813831680 - 
 (174789667147*Pi^4*ep[{0, 4}, {1, 4}, {0, 6}])/31936107106455552000 + 
 (1026154054944413045743635371*Pi^4*ep[{0, 4}, {1, 4}, {0, 8}])/
  7954290260820362849228440842240000000 + 
 (337*Pi^6*ep[{0, 4}, {1, 4}, {2, 4}])/122472000 - 
 (699931*Pi^6*ep[{0, 4}, {1, 4}, {2, 6}])/81313569792000 + 
 (28026556245277*Pi^6*ep[{0, 4}, {1, 4}, {2, 8}])/364071621013593292800000 + 
 (886229*Pi^8*ep[{0, 4}, {1, 4}, {4, 6}])/203283924480000 - 
 (770711*Pi^8*ep[{0, 4}, {1, 4}, {4, 8}])/60985177344000000 + 
 (41534520240781*Pi^10*ep[{0, 4}, {1, 4}, {6, 8}])/
  4095805736402924544000000 - (5240103496757*Pi^4*ep[{0, 4}, {1, 6}, {0, 4}])/
  2427144140090621952000 + (1879678671342196480770798001*Pi^4*
   ep[{0, 4}, {1, 6}, {0, 6}])/20044811457267314380055670922444800000 - 
 (473*Pi^6*ep[{0, 4}, {1, 6}, {2, 4}])/33094656000 + 
 (89839263179189*Pi^6*ep[{0, 4}, {1, 6}, {2, 6}])/1834920969908510195712000 - 
 (98846563*Pi^8*ep[{0, 4}, {1, 6}, {4, 6}])/563503038658560000 - 
 (52980948705425128950834913*Pi^4*ep[{0, 4}, {1, 8}, {0, 4}])/
  11931435391230544273842661263360000000 + 
 (84130401467027*Pi^6*ep[{0, 4}, {1, 8}, {2, 4}])/728143242027186585600000 - 
 (1003*Pi^6*ep[{0, 4}, {2, 4}, {1, 4}])/3919104000 + 
 (75701*Pi^6*ep[{0, 4}, {2, 4}, {1, 6}])/15058068480000 + 
 (16723545533287*Pi^6*ep[{0, 4}, {2, 4}, {1, 8}])/2184429726081559756800000 + 
 (1273901*Pi^8*ep[{0, 4}, {2, 4}, {3, 6}])/203283924480000 + 
 (1630907*Pi^8*ep[{0, 4}, {2, 4}, {3, 8}])/121970354688000000 + 
 (31337*Pi^10*ep[{0, 4}, {2, 4}, {5, 8}])/1357969536000000 - 
 (98341*Pi^6*ep[{0, 4}, {2, 6}, {1, 4}])/16262713958400 + 
 (4516157244667*Pi^6*ep[{0, 4}, {2, 6}, {1, 6}])/33980017961268707328000 + 
 (11956519*Pi^8*ep[{0, 4}, {2, 6}, {3, 6}])/93917173109760000 + 
 (24899563937107*Pi^6*ep[{0, 4}, {2, 8}, {1, 4}])/728143242027186585600000 + 
 (7711*Pi^6*ep[{0, 4}, {3, 6}, {0, 4}])/1505806848000 - 
 (74477*Pi^6*ep[{0, 4}, {3, 6}, {0, 6}])/912555528192000 + 
 (473*Pi^8*ep[{0, 4}, {3, 6}, {2, 4}])/49641984000 - 
 (121827443*Pi^8*ep[{0, 4}, {3, 6}, {2, 6}])/1690509115975680000 + 
 (291828219797747*Pi^10*ep[{0, 4}, {3, 6}, {4, 6}])/
  4128572182294147940352000 - 
 (28046089267201*Pi^6*ep[{0, 4}, {3, 8}, {0, 4}])/728143242027186585600000 - 
 (2080217*Pi^8*ep[{0, 4}, {3, 8}, {2, 4}])/30492588672000000 - 
 (121*Pi^8*ep[{0, 4}, {4, 6}, {1, 4}])/128389847040 + 
 (13322671*Pi^8*ep[{0, 4}, {4, 6}, {1, 6}])/281751519329280000 - 
 (19303237971923*Pi^10*ep[{0, 4}, {4, 6}, {3, 6}])/
  4128572182294147940352000 - (1474157*Pi^8*ep[{0, 4}, {4, 8}, {1, 4}])/
  60985177344000000 + (3532733*Pi^8*ep[{0, 4}, {5, 8}, {0, 4}])/
  304925886720000000 + (84130401467027*Pi^10*ep[{0, 4}, {5, 8}, {2, 4}])/
  5461074315203899392000000 + 
 (4335195224089*Pi^10*ep[{0, 4}, {6, 8}, {1, 4}])/5461074315203899392000000 + 
 (2494321879529*Pi^4*ep[{0, 6}, {0, 4}, {1, 4}])/346734877155803136000 - 
 (368834102928233933285684629*Pi^4*ep[{0, 6}, {0, 4}, {1, 6}])/
  2969601697372935463711951247769600000 + 
 (4874940186917*Pi^6*ep[{0, 6}, {0, 4}, {3, 6}])/83405498632205008896000 + 
 (5461304579650922790253*Pi^4*ep[{0, 6}, {0, 6}, {1, 4}])/
  2618696382163082419499075174400000 - 
 (174789667147*Pi^4*ep[{0, 6}, {1, 4}, {0, 4}])/31936107106455552000 - 
 (5461304579650922790253*Pi^4*ep[{0, 6}, {1, 4}, {0, 6}])/
  1309348191081541209749537587200000 - 
 (886229*Pi^6*ep[{0, 6}, {1, 4}, {2, 4}])/67761308160000 + 
 (8492750341793*Pi^6*ep[{0, 6}, {1, 4}, {2, 6}])/458730242477127548928000 - 
 (1714571*Pi^8*ep[{0, 6}, {1, 4}, {4, 6}])/6708369507840000 + 
 (1879678671342196480770798001*Pi^4*ep[{0, 6}, {1, 6}, {0, 4}])/
  20044811457267314380055670922444800000 + 
 (291828219797747*Pi^6*ep[{0, 6}, {1, 6}, {2, 4}])/917460484954255097856000 - 
 (34141*Pi^6*ep[{0, 6}, {2, 4}, {1, 4}])/11293551360000 - 
 (8101*Pi^6*ep[{0, 6}, {2, 4}, {1, 6}])/43455025152000 + 
 (102845927*Pi^8*ep[{0, 6}, {2, 4}, {3, 6}])/563503038658560000 + 
 (21484244382977*Pi^6*ep[{0, 6}, {2, 6}, {1, 4}])/152910080825709182976000 - 
 (74477*Pi^6*ep[{0, 6}, {3, 6}, {0, 4}])/912555528192000 - 
 (98846563*Pi^8*ep[{0, 6}, {3, 6}, {2, 4}])/281751519329280000 - 
 (7776929*Pi^8*ep[{0, 6}, {4, 6}, {1, 4}])/1690509115975680000 - 
 (129511074889509568825704317*Pi^4*ep[{0, 8}, {0, 4}, {1, 4}])/
  662857521735030237435703403520000000 + 
 (1026154054944413045743635371*Pi^4*ep[{0, 8}, {1, 4}, {0, 4}])/
  7954290260820362849228440842240000000 + 
 (41534520240781*Pi^6*ep[{0, 8}, {1, 4}, {2, 4}])/182035810506796646400000 + 
 (8312301919849*Pi^6*ep[{0, 8}, {2, 4}, {1, 4}])/728143242027186585600000 - 
 (8431*Pi^4*ep[{1, 4}, {0, 4}, {0, 4}])/51627663360 + 
 (476683011283*Pi^4*ep[{1, 4}, {0, 4}, {0, 6}])/115578292385267712000 - 
 (5241684521415434602408243*Pi^4*ep[{1, 4}, {0, 4}, {0, 8}])/
  51988825234120018622408110080000000 - 
 (1003*Pi^6*ep[{1, 4}, {0, 4}, {2, 4}])/3919104000 + 
 (321509*Pi^6*ep[{1, 4}, {0, 4}, {2, 6}])/121970354688000 - 
 (9636321665701*Pi^6*ep[{1, 4}, {0, 4}, {2, 8}])/728143242027186585600000 + 
 (34141*Pi^8*ep[{1, 4}, {0, 4}, {4, 6}])/33880654080000 + 
 (1763729*Pi^8*ep[{1, 4}, {0, 4}, {4, 8}])/182955532032000000 + 
 (8312301919849*Pi^10*ep[{1, 4}, {0, 4}, {6, 8}])/
  16383222945611698176000000 + 
 (3273671466229*Pi^4*ep[{1, 4}, {0, 6}, {0, 4}])/2427144140090621952000 + 
 (5461304579650922790253*Pi^4*ep[{1, 4}, {0, 6}, {0, 6}])/
  2618696382163082419499075174400000 + (121*Pi^6*ep[{1, 4}, {0, 6}, {2, 4}])/
  42796615680 + (10211*Pi^6*ep[{1, 4}, {0, 6}, {2, 6}])/228138882048000 - 
 (7776929*Pi^8*ep[{1, 4}, {0, 6}, {4, 6}])/1690509115975680000 - 
 (14011020197990721973448387*Pi^4*ep[{1, 4}, {0, 8}, {0, 4}])/
  497143141301272678076777552640000000 + 
 (4335195224089*Pi^6*ep[{1, 4}, {0, 8}, {2, 4}])/242714414009062195200000 + 
 (Pi^6*ep[{1, 4}, {1, 4}, {1, 4}])/2239488 - 
 (691*Pi^6*ep[{1, 4}, {1, 4}, {1, 6}])/1069915392000 + 
 (81234352500619*Pi^6*ep[{1, 4}, {1, 4}, {1, 8}])/2184429726081559756800000 + 
 (7573*Pi^8*ep[{1, 4}, {1, 4}, {3, 6}])/2139830784000 - 
 (182879*Pi^8*ep[{1, 4}, {1, 4}, {3, 8}])/15246294336000000 + 
 (59553811625953*Pi^10*ep[{1, 4}, {1, 4}, {5, 8}])/
  5461074315203899392000000 - (5573*Pi^6*ep[{1, 4}, {1, 6}, {1, 4}])/
  1069915392000 + (8887420804567*Pi^6*ep[{1, 4}, {1, 6}, {1, 6}])/
  87377189043262390272000 + (328459633*Pi^8*ep[{1, 4}, {1, 6}, {3, 6}])/
  3381018231951360000 + (21195595883587*Pi^6*ep[{1, 4}, {1, 8}, {1, 4}])/
  364071621013593292800000 - (9781*Pi^6*ep[{1, 4}, {2, 4}, {0, 4}])/
  3919104000 + (2083937*Pi^6*ep[{1, 4}, {2, 4}, {0, 6}])/203283924480000 - 
 (179143666635391*Pi^6*ep[{1, 4}, {2, 4}, {0, 8}])/728143242027186585600000 - 
 (8431*Pi^8*ep[{1, 4}, {2, 4}, {2, 4}])/12906915840 - 
 (33101*Pi^8*ep[{1, 4}, {2, 4}, {2, 6}])/1129355136000 + 
 (561217*Pi^8*ep[{1, 4}, {2, 4}, {2, 8}])/2541049056000000 - 
 (2494321879529*Pi^10*ep[{1, 4}, {2, 4}, {4, 6}])/260051157866852352000 - 
 (26984225475887*Pi^10*ep[{1, 4}, {2, 4}, {4, 8}])/364071621013593292800000 - 
 (129511074889509568825704317*Pi^12*ep[{1, 4}, {2, 4}, {6, 8}])/
  3728573559759545085575831644800000000 + 
 (58271*Pi^6*ep[{1, 4}, {2, 6}, {0, 4}])/9757628375040 - 
 (9674839312763*Pi^6*ep[{1, 4}, {2, 6}, {0, 6}])/152910080825709182976000 + 
 (98341*Pi^8*ep[{1, 4}, {2, 6}, {2, 4}])/8131356979200 + 
 (87658931*Pi^8*ep[{1, 4}, {2, 6}, {2, 6}])/1690509115975680000 + 
 (21484244382977*Pi^10*ep[{1, 4}, {2, 6}, {4, 6}])/229365121238563774464000 - 
 (46416790824853*Pi^6*ep[{1, 4}, {2, 8}, {0, 4}])/728143242027186585600000 - 
 (1474157*Pi^8*ep[{1, 4}, {2, 8}, {2, 4}])/10164196224000000 + 
 (5573*Pi^8*ep[{1, 4}, {3, 6}, {1, 4}])/1604873088000 - 
 (8983813*Pi^8*ep[{1, 4}, {3, 6}, {1, 6}])/69000372080640000 + 
 (1364730230167*Pi^10*ep[{1, 4}, {3, 6}, {3, 6}])/21844297260815597568000 - 
 (49843*Pi^8*ep[{1, 4}, {3, 8}, {1, 4}])/60985177344000000 - 
 (2297*Pi^8*ep[{1, 4}, {4, 6}, {0, 4}])/427966156800 + 
 (439848821*Pi^8*ep[{1, 4}, {4, 6}, {0, 6}])/1690509115975680000 + 
 (4176238453531*Pi^10*ep[{1, 4}, {4, 6}, {2, 4}])/1820358105067966464000 - 
 (145111*Pi^10*ep[{1, 4}, {4, 6}, {2, 6}])/1368833292288000 + 
 (5461304579650922790253*Pi^12*ep[{1, 4}, {4, 6}, {4, 6}])/
  5892066859866935443872919142400000 + 
 (137101*Pi^8*ep[{1, 4}, {4, 8}, {0, 4}])/45738883008000000 + 
 (24899563937107*Pi^10*ep[{1, 4}, {4, 8}, {2, 4}])/
  1092214863040779878400000 + 
 (21195595883587*Pi^10*ep[{1, 4}, {5, 8}, {1, 4}])/
  2730537157601949696000000 - 
 (174450382882973*Pi^10*ep[{1, 4}, {6, 8}, {0, 4}])/
  16383222945611698176000000 + (527978843729701780164816433*Pi^12*
   ep[{1, 4}, {6, 8}, {2, 4}])/44742882717114541026909979737600000000 + 
 (5240103496757*Pi^4*ep[{1, 6}, {0, 4}, {0, 4}])/4854288280181243904000 - 
 (878628891858495347927632687*Pi^4*ep[{1, 6}, {0, 4}, {0, 6}])/
  8908805092118806391135853743308800000 - 
 (1273901*Pi^6*ep[{1, 6}, {0, 4}, {2, 4}])/135522616320000 - 
 (16659024554527*Pi^6*ep[{1, 6}, {0, 4}, {2, 6}])/203880107767612243968000 + 
 (102845927*Pi^8*ep[{1, 6}, {0, 4}, {4, 6}])/1127006077317120000 + 
 (388945341357672208265502179*Pi^4*ep[{1, 6}, {0, 6}, {0, 4}])/
  80179245829069257520222683689779200000 - 
 (19303237971923*Pi^6*ep[{1, 6}, {0, 6}, {2, 4}])/917460484954255097856000 - 
 (7573*Pi^6*ep[{1, 6}, {1, 4}, {1, 4}])/1426553856000 - 
 (1304153625979*Pi^6*ep[{1, 6}, {1, 4}, {1, 6}])/8737718904326239027200 - 
 (30919961*Pi^8*ep[{1, 6}, {1, 4}, {3, 6}])/563503038658560000 + 
 (1364730230167*Pi^6*ep[{1, 6}, {1, 6}, {1, 4}])/9708576560362487808000 + 
 (802709*Pi^6*ep[{1, 6}, {2, 4}, {0, 4}])/33880654080000 - 
 (461*Pi^6*ep[{1, 6}, {2, 4}, {0, 6}])/1551965184000 + 
 (7711*Pi^8*ep[{1, 6}, {2, 4}, {2, 4}])/501935616000 - 
 (93389899*Pi^8*ep[{1, 6}, {2, 4}, {2, 6}])/563503038658560000 + 
 (4874940186917*Pi^10*ep[{1, 6}, {2, 4}, {4, 6}])/41702749316102504448000 + 
 (30045978905777*Pi^6*ep[{1, 6}, {2, 6}, {0, 4}])/917460484954255097856000 + 
 (11956519*Pi^8*ep[{1, 6}, {2, 6}, {2, 4}])/31305724369920000 + 
 (328459633*Pi^8*ep[{1, 6}, {3, 6}, {1, 4}])/3381018231951360000 + 
 (31615733*Pi^8*ep[{1, 6}, {4, 6}, {0, 4}])/375668692439040000 + 
 (3036138490807*Pi^10*ep[{1, 6}, {4, 6}, {2, 4}])/65532891782446792704000 + 
 (52980948705425128950834913*Pi^4*ep[{1, 8}, {0, 4}, {0, 4}])/
  23862870782461088547685322526720000000 + 
 (31337*Pi^6*ep[{1, 8}, {0, 4}, {2, 4}])/181062604800000 + 
 (59553811625953*Pi^6*ep[{1, 8}, {1, 4}, {1, 4}])/728143242027186585600000 - 
 (210152142955891*Pi^6*ep[{1, 8}, {2, 4}, {0, 4}])/728143242027186585600000 - 
 (3532733*Pi^8*ep[{1, 8}, {2, 4}, {2, 4}])/20328392448000000 - 
 (9781*Pi^6*ep[{2, 4}, {0, 4}, {1, 4}])/3919104000 + 
 (69757*Pi^6*ep[{2, 4}, {0, 4}, {1, 6}])/7529034240000 - 
 (66919*Pi^6*ep[{2, 4}, {0, 4}, {1, 8}])/543187814400000 - 
 (802709*Pi^8*ep[{2, 4}, {0, 4}, {3, 6}])/50820981120000 + 
 (743329*Pi^8*ep[{2, 4}, {0, 4}, {3, 8}])/13552261632000000 - 
 (210152142955891*Pi^10*ep[{2, 4}, {0, 4}, {5, 8}])/
  5461074315203899392000000 + (2297*Pi^6*ep[{2, 4}, {0, 6}, {1, 4}])/
  142655385600 - (120792824866619*Pi^6*ep[{2, 4}, {0, 6}, {1, 6}])/
  917460484954255097856000 + (31615733*Pi^8*ep[{2, 4}, {0, 6}, {3, 6}])/
  187834346219520000 - (174450382882973*Pi^6*ep[{2, 4}, {0, 8}, {1, 4}])/
  728143242027186585600000 + (337*Pi^6*ep[{2, 4}, {1, 4}, {0, 4}])/
  122472000 - (886229*Pi^6*ep[{2, 4}, {1, 4}, {0, 6}])/67761308160000 + 
 (41534520240781*Pi^6*ep[{2, 4}, {1, 4}, {0, 8}])/182035810506796646400000 + 
 (8431*Pi^8*ep[{2, 4}, {1, 4}, {2, 4}])/6453457920 + 
 (699931*Pi^8*ep[{2, 4}, {1, 4}, {2, 6}])/40656784896000 - 
 (770711*Pi^8*ep[{2, 4}, {1, 4}, {2, 8}])/10164196224000000 + 
 (174789667147*Pi^10*ep[{2, 4}, {1, 4}, {4, 6}])/23952080329841664000 + 
 (28026556245277*Pi^10*ep[{2, 4}, {1, 4}, {4, 8}])/546107431520389939200000 + 
 (1026154054944413045743635371*Pi^12*ep[{2, 4}, {1, 4}, {6, 8}])/
  44742882717114541026909979737600000000 - 
 (473*Pi^6*ep[{2, 4}, {1, 6}, {0, 4}])/33094656000 + 
 (291828219797747*Pi^6*ep[{2, 4}, {1, 6}, {0, 6}])/917460484954255097856000 - 
 (7711*Pi^8*ep[{2, 4}, {1, 6}, {2, 4}])/250967808000 - 
 (121827443*Pi^8*ep[{2, 4}, {1, 6}, {2, 6}])/563503038658560000 - 
 (74477*Pi^10*ep[{2, 4}, {1, 6}, {4, 6}])/456277764096000 + 
 (84130401467027*Pi^6*ep[{2, 4}, {1, 8}, {0, 4}])/728143242027186585600000 + 
 (3532733*Pi^8*ep[{2, 4}, {1, 8}, {2, 4}])/10164196224000000 - 
 (8431*Pi^8*ep[{2, 4}, {2, 4}, {1, 4}])/12906915840 + 
 (7711*Pi^8*ep[{2, 4}, {2, 4}, {1, 6}])/501935616000 - 
 (3532733*Pi^8*ep[{2, 4}, {2, 4}, {1, 8}])/20328392448000000 - 
 (5240103496757*Pi^10*ep[{2, 4}, {2, 4}, {3, 6}])/1820358105067966464000 + 
 (28046089267201*Pi^10*ep[{2, 4}, {2, 4}, {3, 8}])/364071621013593292800000 + 
 (52980948705425128950834913*Pi^12*ep[{2, 4}, {2, 4}, {5, 8}])/
  44742882717114541026909979737600000000 - 
 (58271*Pi^8*ep[{2, 4}, {2, 6}, {1, 4}])/4878814187520 + 
 (328095107*Pi^8*ep[{2, 4}, {2, 6}, {1, 6}])/563503038658560000 + 
 (30045978905777*Pi^10*ep[{2, 4}, {2, 6}, {3, 6}])/688095363715691323392000 + 
 (137101*Pi^8*ep[{2, 4}, {2, 8}, {1, 4}])/7623147168000000 + 
 (473*Pi^8*ep[{2, 4}, {3, 6}, {0, 4}])/49641984000 - 
 (98846563*Pi^8*ep[{2, 4}, {3, 6}, {0, 6}])/281751519329280000 + 
 (5240103496757*Pi^10*ep[{2, 4}, {3, 6}, {2, 4}])/910179052533983232000 + 
 (89839263179189*Pi^10*ep[{2, 4}, {3, 6}, {2, 6}])/
  1376190727431382646784000 + (1879678671342196480770798001*Pi^12*
   ep[{2, 4}, {3, 6}, {4, 6}])/22550412889425728677562629787750400000 - 
 (2080217*Pi^8*ep[{2, 4}, {3, 8}, {0, 4}])/30492588672000000 - 
 (28046089267201*Pi^10*ep[{2, 4}, {3, 8}, {2, 4}])/182035810506796646400000 - 
 (3273671466229*Pi^10*ep[{2, 4}, {4, 6}, {1, 4}])/1820358105067966464000 + 
 (1054222293347*Pi^10*ep[{2, 4}, {4, 6}, {1, 6}])/13106578356489358540800 + 
 (388945341357672208265502179*Pi^12*ep[{2, 4}, {4, 6}, {3, 6}])/
  90201651557702914710250519151001600000 - 
 (46416790824853*Pi^10*ep[{2, 4}, {4, 8}, {1, 4}])/
  1092214863040779878400000 + 
 (84130401467027*Pi^10*ep[{2, 4}, {5, 8}, {0, 4}])/
  5461074315203899392000000 - (52980948705425128950834913*Pi^12*
   ep[{2, 4}, {5, 8}, {2, 4}])/22371441358557270513454989868800000000 - 
 (14011020197990721973448387*Pi^12*ep[{2, 4}, {6, 8}, {1, 4}])/
  2796430169819658814181873733600000000 + 
 (33101*Pi^6*ep[{2, 6}, {0, 4}, {1, 4}])/2258710272000 - 
 (333711754391207*Pi^6*ep[{2, 6}, {0, 4}, {1, 6}])/
  1834920969908510195712000 - (93389899*Pi^8*ep[{2, 6}, {0, 4}, {3, 6}])/
  1690509115975680000 - (145111*Pi^6*ep[{2, 6}, {0, 6}, {1, 4}])/
  912555528192000 - (699931*Pi^6*ep[{2, 6}, {1, 4}, {0, 4}])/81313569792000 + 
 (8492750341793*Pi^6*ep[{2, 6}, {1, 4}, {0, 6}])/458730242477127548928000 + 
 (699931*Pi^8*ep[{2, 6}, {1, 4}, {2, 4}])/40656784896000 - 
 (87658931*Pi^8*ep[{2, 6}, {1, 4}, {2, 6}])/845254557987840000 + 
 (8492750341793*Pi^10*ep[{2, 6}, {1, 4}, {4, 6}])/688095363715691323392000 + 
 (89839263179189*Pi^6*ep[{2, 6}, {1, 6}, {0, 4}])/1834920969908510195712000 - 
 (121827443*Pi^8*ep[{2, 6}, {1, 6}, {2, 4}])/563503038658560000 - 
 (321509*Pi^8*ep[{2, 6}, {2, 4}, {1, 4}])/60985177344000 - 
 (4297243*Pi^8*ep[{2, 6}, {2, 4}, {1, 6}])/11739646638720000 - 
 (16659024554527*Pi^10*ep[{2, 6}, {2, 4}, {3, 6}])/152910080825709182976000 + 
 (87658931*Pi^8*ep[{2, 6}, {2, 6}, {1, 4}])/1690509115975680000 - 
 (121827443*Pi^8*ep[{2, 6}, {3, 6}, {0, 4}])/1690509115975680000 + 
 (89839263179189*Pi^10*ep[{2, 6}, {3, 6}, {2, 4}])/
  1376190727431382646784000 + (10211*Pi^10*ep[{2, 6}, {4, 6}, {1, 4}])/
  342208323072000 - (26984225475887*Pi^6*ep[{2, 8}, {0, 4}, {1, 4}])/
  242714414009062195200000 + (28026556245277*Pi^6*ep[{2, 8}, {1, 4}, {0, 4}])/
  364071621013593292800000 - (770711*Pi^8*ep[{2, 8}, {1, 4}, {2, 4}])/
  10164196224000000 + (1763729*Pi^8*ep[{2, 8}, {2, 4}, {1, 4}])/
  30492588672000000 - (7711*Pi^6*ep[{3, 6}, {0, 4}, {0, 4}])/3011613696000 + 
 (3452684656781*Pi^6*ep[{3, 6}, {0, 4}, {0, 6}])/83405498632205008896000 - 
 (75701*Pi^8*ep[{3, 6}, {0, 4}, {2, 4}])/22587102720000 - 
 (4297243*Pi^8*ep[{3, 6}, {0, 4}, {2, 6}])/35218939916160000 - 
 (8101*Pi^10*ep[{3, 6}, {0, 4}, {4, 6}])/195547613184000 + 
 (1054222293347*Pi^6*ep[{3, 6}, {0, 6}, {0, 4}])/26213156712978717081600 + 
 (13322671*Pi^8*ep[{3, 6}, {0, 6}, {2, 4}])/140875759664640000 + 
 (691*Pi^8*ep[{3, 6}, {1, 4}, {1, 4}])/1604873088000 - 
 (431449*Pi^8*ep[{3, 6}, {1, 4}, {1, 6}])/140875759664640000 - 
 (1304153625979*Pi^10*ep[{3, 6}, {1, 4}, {3, 6}])/19659867534734037811200 - 
 (8983813*Pi^8*ep[{3, 6}, {1, 6}, {1, 4}])/69000372080640000 - 
 (69757*Pi^8*ep[{3, 6}, {2, 4}, {0, 4}])/11293551360000 + 
 (72201221*Pi^8*ep[{3, 6}, {2, 4}, {0, 6}])/281751519329280000 - 
 (5240103496757*Pi^10*ep[{3, 6}, {2, 4}, {2, 4}])/1820358105067966464000 - 
 (333711754391207*Pi^10*ep[{3, 6}, {2, 4}, {2, 6}])/
  1376190727431382646784000 - (368834102928233933285684629*Pi^12*
   ep[{3, 6}, {2, 4}, {4, 6}])/3340801909544552396675945153740800000 + 
 (328095107*Pi^8*ep[{3, 6}, {2, 6}, {0, 4}])/1690509115975680000 + 
 (4516157244667*Pi^10*ep[{3, 6}, {2, 6}, {2, 4}])/25485013470951530496000 + 
 (8887420804567*Pi^10*ep[{3, 6}, {3, 6}, {1, 4}])/196598675347340378112000 - 
 (120792824866619*Pi^10*ep[{3, 6}, {4, 6}, {0, 4}])/
  4128572182294147940352000 + (2439806093693530275630292979*Pi^12*
   ep[{3, 6}, {4, 6}, {2, 4}])/90201651557702914710250519151001600000 + 
 (28046089267201*Pi^6*ep[{3, 8}, {0, 4}, {0, 4}])/1456286484054373171200000 + 
 (1630907*Pi^8*ep[{3, 8}, {0, 4}, {2, 4}])/121970354688000000 - 
 (182879*Pi^8*ep[{3, 8}, {1, 4}, {1, 4}])/15246294336000000 + 
 (743329*Pi^8*ep[{3, 8}, {2, 4}, {0, 4}])/13552261632000000 + 
 (28046089267201*Pi^10*ep[{3, 8}, {2, 4}, {2, 4}])/364071621013593292800000 - 
 (2083937*Pi^8*ep[{4, 6}, {0, 4}, {1, 4}])/609851773440000 + 
 (72201221*Pi^8*ep[{4, 6}, {0, 4}, {1, 6}])/563503038658560000 - 
 (461*Pi^10*ep[{4, 6}, {0, 4}, {3, 6}])/6983843328000 + 
 (439848821*Pi^8*ep[{4, 6}, {0, 6}, {1, 4}])/1690509115975680000 + 
 (886229*Pi^8*ep[{4, 6}, {1, 4}, {0, 4}])/203283924480000 - 
 (1714571*Pi^8*ep[{4, 6}, {1, 4}, {0, 6}])/6708369507840000 + 
 (174789667147*Pi^10*ep[{4, 6}, {1, 4}, {2, 4}])/23952080329841664000 + 
 (8492750341793*Pi^10*ep[{4, 6}, {1, 4}, {2, 6}])/688095363715691323392000 - 
 (5461304579650922790253*Pi^12*ep[{4, 6}, {1, 4}, {4, 6}])/
  2946033429933467721936459571200000 - 
 (98846563*Pi^8*ep[{4, 6}, {1, 6}, {0, 4}])/563503038658560000 - 
 (74477*Pi^10*ep[{4, 6}, {1, 6}, {2, 4}])/456277764096000 - 
 (476683011283*Pi^10*ep[{4, 6}, {2, 4}, {1, 4}])/86683719288950784000 + 
 (3452684656781*Pi^10*ep[{4, 6}, {2, 4}, {1, 6}])/41702749316102504448000 - 
 (878628891858495347927632687*Pi^12*ep[{4, 6}, {2, 4}, {3, 6}])/
  10022405728633657190027835461222400000 - 
 (9674839312763*Pi^10*ep[{4, 6}, {2, 6}, {1, 4}])/229365121238563774464000 + 
 (291828219797747*Pi^10*ep[{4, 6}, {3, 6}, {0, 4}])/
  4128572182294147940352000 + (1879678671342196480770798001*Pi^12*
   ep[{4, 6}, {3, 6}, {2, 4}])/22550412889425728677562629787750400000 + 
 (5461304579650922790253*Pi^12*ep[{4, 6}, {4, 6}, {1, 4}])/
  5892066859866935443872919142400000 + 
 (561217*Pi^8*ep[{4, 8}, {0, 4}, {1, 4}])/15246294336000000 - 
 (770711*Pi^8*ep[{4, 8}, {1, 4}, {0, 4}])/60985177344000000 + 
 (28026556245277*Pi^10*ep[{4, 8}, {1, 4}, {2, 4}])/546107431520389939200000 - 
 (9636321665701*Pi^10*ep[{4, 8}, {2, 4}, {1, 4}])/1092214863040779878400000 - 
 (3532733*Pi^8*ep[{5, 8}, {0, 4}, {0, 4}])/609851773440000000 + 
 (16723545533287*Pi^10*ep[{5, 8}, {0, 4}, {2, 4}])/
  16383222945611698176000000 + 
 (81234352500619*Pi^10*ep[{5, 8}, {1, 4}, {1, 4}])/
  16383222945611698176000000 - (66919*Pi^10*ep[{5, 8}, {2, 4}, {0, 4}])/
  4073908608000000 + (52980948705425128950834913*Pi^12*
   ep[{5, 8}, {2, 4}, {2, 4}])/44742882717114541026909979737600000000 - 
 (179143666635391*Pi^10*ep[{6, 8}, {0, 4}, {1, 4}])/
  16383222945611698176000000 + 
 (41534520240781*Pi^10*ep[{6, 8}, {1, 4}, {0, 4}])/
  4095805736402924544000000 + (1026154054944413045743635371*Pi^12*
   ep[{6, 8}, {1, 4}, {2, 4}])/44742882717114541026909979737600000000 - 
 (5241684521415434602408243*Pi^12*ep[{6, 8}, {2, 4}, {1, 4}])/
  292437141941925104751045619200000000

